Learning Combinatorial Optimization on Graphs: A Survey with Applications to Networking

Existing approaches to solving combinatorial optimization problems on graphs suffer from the need to engineer each problem algorithmically, with practical problems recurring in many instances. The practical side of theoretical computer science, such as computational complexity, then needs to be addressed. Relevant developments in machine learning research on graphs are surveyed for this purpose. We organize and compare the structures involved with learning to solve combinatorial optimization problems, with a special eye on the telecommunications domain and its continuous development of live and research networks.

==> subfloat/install.sh <==
# Generate package file
latex subfloat.ins

# Generate documentation
latex subfloat.dtx
latex subfloat.dtx
makeindex -s gind.ist subfloat
makeindex -s gglo.ist -o subfloat.gls subfloat.glo
latex subfloat.dtx
rm subfloat.glo subfloat.gls subfloat.idx subfloat.ilg subfloat.ind
rm subfloat.aux subfloat.log subfloat.toc

echo
echo
echo "Please copy subfloat.sty to a directory in the LaTeX search path"

